Solving Satisfiability Modulo Counting for Symbolic and Statistical AI Integration With Provable Guarantees

Satisfiability Modulo Counting (SMC) encompasses problems that require both symbolic decision-making and statistical reasoning. Its general formulation captures many real-world problems at the intersection of symbolic and statistical Artificial Intelligence. SMC searches for policy interventions to control probabilistic outcomes. Solving SMC is challenging because of its highly intractable nature($\text{NP}^{\text{PP}}$-complete), incorporating statistical inference and symbolic reasoning. Previous research on SMC solving lacks provable guarantees and/or suffers from sub-optimal empirical performance, especially when combinatorial constraints are present. We propose XOR-SMC, a polynomial algorithm with access to NP-oracles, to solve highly intractable SMC problems with constant approximation guarantees. XOR-SMC transforms the highly intractable SMC into satisfiability problems, by replacing the model counting in SMC with SAT formulae subject to randomized XOR constraints. Experiments on solving important SMC problems in AI for social good demonstrate that XOR-SMC finds solutions close to the true optimum, outperforming several baselines which struggle to find good approximations for the intractable model counting in SMC.

==> plot/cv2-demo.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "702ea798-1b79-4c8e-88aa-b535ee56a86f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cv2\n",
    "from matplotlib import pyplot as plt\n",
    "from collections import defaultdict\n",
    "import sys\n",
    "\n",
    "\n",
    "img = cv2.imread(\"edges.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d7ec3e86-3530-4300-b547-bf24f8abf43b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x13156ad70>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)\n",
    "\n",
    "blur = cv2.medianBlur(gray, 5)\n",
    "\n",
    "# Make binary image\n",
    "adapt_type = cv2.ADAPTIVE_THRESH_GAUSSIAN_C\n",
    "thresh_type = cv2.THRESH_BINARY_INV\n",
    "bin_img = cv2.adaptiveThreshold(blur, 255, adapt_type, thresh_type, 11, 2)\n",
    "plt.imshow(bin_img)\n",
    "# cv2.waitKey()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f0100c7d-8d34-4be4-9c49-639897ebc777",
   "metadata": {},
   "outputs": [],
   "source": [
    "def segment_by_angle_kmeans(lines, k=2, **kwargs):\n",
    "    \"\"\"\n",
    "    Group lines by their angle using k-means clustering.\n",
    "\n",
    "    Code from here:\n",
    "    https://stackoverflow.com/a/46572063/1755401\n",
    "    \"\"\"\n",
    "\n",
    "    # Define criteria = (type, max_iter, epsilon)\n",
    "    default_criteria_type = cv2.TERM_CRITERIA_EPS + cv2.TERM_CRITERIA_MAX_ITER\n",
    "    criteria = kwargs.get('criteria', (default_criteria_type, 10, 1.0))\n",
    "\n",
    "    flags = kwargs.get('flags', cv2.KMEANS_RANDOM_CENTERS)\n",
    "    attempts = kwargs.get('attempts', 10)\n",
    "\n",
    "    # Get angles in [0, pi] radians\n",
    "    angles = np.array([line[0][1] for line in lines])\n",
    "\n",
    "    # Multiply the angles by two and find coordinates of that angle on the Unit Circle\n",
    "    pts = np.array([[np.cos(2*angle), np.sin(2*angle)] for angle in angles], dtype=np.float32)\n",
    "\n",
    "    # Run k-means\n",
    "    if sys.version_info[0] == 2:\n",
    "        # python 2.x\n",
    "        ret, labels, centers = cv2.kmeans(pts, k, criteria, attempts, flags)\n",
    "    else: \n",
    "        # python 3.x, syntax has changed.\n",
    "        labels, centers = cv2.kmeans(pts, k, None, criteria, attempts, flags)[1:]\n",
    "\n",
    "    labels = labels.reshape(-1) # Transpose to row vector\n",
    "\n",
    "    # Segment lines based on their label of 0 or 1\n",
    "    segmented = defaultdict(list)\n",
    "    for i, line in zip(range(len(lines)), lines):\n",
    "        segmented[labels[i]].append(line)\n",
    "\n",
    "    segmented = list(segmented.values())\n",
    "    print(\"Segmented lines into two groups: %d, %d\" % (len(segmented[0]), len(segmented[1])))\n",
    "\n",
    "    return segmented\n",
    "\n",
    "\n",
    "def intersection(line1, line2):\n",
    "    \"\"\"\n",
    "    Find the intersection of two lines \n",
    "    specified in Hesse normal form.\n",
    "\n",
    "    Returns closest integer pixel locations.\n",
    "\n",
    "    See here:\n",
    "    https://stackoverflow.com/a/383527/5087436\n",
    "    \"\"\"\n",
    "\n",
    "    rho1, theta1 = line1[0]\n",
    "    rho2, theta2 = line2[0]\n",
    "    A = np.array([[np.cos(theta1), np.sin(theta1)],\n",
    "                  [np.cos(theta2), np.sin(theta2)]])\n",
    "    b = np.array([[rho1], [rho2]])\n",
    "    x0, y0 = np.linalg.solve(A, b)\n",
    "    x0, y0 = int(np.round(x0)), int(np.round(y0))\n",
    "\n",
    "    return [[x0, y0]]\n",
    "\n",
    "\n",
    "def segmented_intersections(lines):\n",
    "    \"\"\"\n",
    "    Find the intersection between groups of lines.\n",
    "    \"\"\"\n",
    "\n",
    "    intersections = []\n",
    "    for i, group in enumerate(lines[:-1]):\n",
    "        for next_group in lines[i+1:]:\n",
    "            for line1 in group:\n",
    "                for line2 in next_group:\n",
    "                    intersections.append(intersection(line1, line2)) \n",
    "\n",
    "    return intersections\n",
    "\n",
    "\n",
    "def drawLines(img, lines, color=(0,0,255)):\n",
    "    \"\"\"\n",
    "    Draw lines on an image\n",
    "    \"\"\"\n",
    "    for line in lines:\n",
    "        for rho,theta in line:\n",
    "            a = np.cos(theta)\n",
    "            b = np.sin(theta)\n",
    "            x0 = a*rho\n",
    "            y0 = b*rho\n",
    "            x1 = int(x0 + 1000*(-b))\n",
    "            y1 = int(y0 + 1000*(a))\n",
    "            x2 = int(x0 - 1000*(-b))\n",
    "            y2 = int(y0 - 1000*(a))\n",
    "            cv2.line(img, (x1,y1), (x2,y2), color, 1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "27033fe3-5c0b-48e0-b149-424c405997e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Detect lines\n",
    "rho = 2\n",
    "theta = np.pi/180\n",
    "thresh = 350\n",
    "lines = cv2.HoughLines(bin_img, rho, theta, thresh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "de344a54-065d-4bfc-897e-0e678ff3b121",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found lines: 9008\n"
     ]
    }
   ],
   "source": [
    "print(\"Found lines: %d\" % (len(lines)))\n",
    "\n",
    "# Draw all Hough lines in red\n",
    "img_with_all_lines = np.copy(img)\n",
    "drawLines(img_with_all_lines, lines)\n",
    "cv2.imshow(\"Hough lines\", img_with_all_lines)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "7db98ee8-5133-4038-b1b7-bf178aa8b7aa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cv2.imwrite(\"all_lines.jpg\", img_with_all_lines)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "63660608-91a3-4a9b-b6ca-d40f0bec577a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Segmented lines into two groups: 1317, 1654\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/1c/8_t_8nt12b9fdnw5n_xvj9m40000gn/T/ipykernel_59098/78782825.py:60: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
      "  x0, y0 = int(np.round(x0)), int(np.round(y0))\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[8], line 5\u001b[0m\n\u001b[1;32m      2\u001b[0m segmented \u001b[38;5;241m=\u001b[39m segment_by_angle_kmeans(lines, \u001b[38;5;241m6\u001b[39m)\n\u001b[1;32m      4\u001b[0m \u001b[38;5;66;03m# Find the intersections of each vertical line with each horizontal line\u001b[39;00m\n\u001b[0;32m----> 5\u001b[0m intersections \u001b[38;5;241m=\u001b[39m \u001b[43msegmented_intersections\u001b[49m\u001b[43m(\u001b[49m\u001b[43msegmented\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m      7\u001b[0m img_with_segmented_lines \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39mcopy(img)\n\u001b[1;32m      9\u001b[0m \u001b[38;5;66;03m# Draw vertical lines in green\u001b[39;00m\n",
      "Cell \u001b[0;32mIn[3], line 75\u001b[0m, in \u001b[0;36msegmented_intersections\u001b[0;34m(lines)\u001b[0m\n\u001b[1;32m     73\u001b[0m         \u001b[38;5;28;01mfor\u001b[39;00m line1 \u001b[38;5;129;01min\u001b[39;00m group:\n\u001b[1;32m     74\u001b[0m             \u001b[38;5;28;01mfor\u001b[39;00m line2 \u001b[38;5;129;01min\u001b[39;00m next_group:\n\u001b[0;32m---> 75\u001b[0m                 intersections\u001b[38;5;241m.\u001b[39mappend(\u001b[43mintersection\u001b[49m\u001b[43m(\u001b[49m\u001b[43mline1\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mline2\u001b[49m\u001b[43m)\u001b[49m) \n\u001b[1;32m     77\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m intersections\n",
      "Cell \u001b[0;32mIn[3], line 59\u001b[0m, in \u001b[0;36mintersection\u001b[0;34m(line1, line2)\u001b[0m\n\u001b[1;32m     56\u001b[0m A \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39marray([[np\u001b[38;5;241m.\u001b[39mcos(theta1), np\u001b[38;5;241m.\u001b[39msin(theta1)],\n\u001b[1;32m     57\u001b[0m               [np\u001b[38;5;241m.\u001b[39mcos(theta2), np\u001b[38;5;241m.\u001b[39msin(theta2)]])\n\u001b[1;32m     58\u001b[0m b \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39marray([[rho1], [rho2]])\n\u001b[0;32m---> 59\u001b[0m x0, y0 \u001b[38;5;241m=\u001b[39m \u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlinalg\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msolve\u001b[49m\u001b[43m(\u001b[49m\u001b[43mA\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mb\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     60\u001b[0m x0, y0 \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mint\u001b[39m(np\u001b[38;5;241m.\u001b[39mround(x0)), \u001b[38;5;28mint\u001b[39m(np\u001b[38;5;241m.\u001b[39mround(y0))\n\u001b[1;32m     62\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m [[x0, y0]]\n",
      "File \u001b[0;32m~/miniconda3/lib/python3.10/site-packages/numpy/linalg/linalg.py:409\u001b[0m, in \u001b[0;36msolve\u001b[0;34m(a, b)\u001b[0m\n\u001b[1;32m    407\u001b[0m signature \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mDD->D\u001b[39m\u001b[38;5;124m'\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m isComplexType(t) \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mdd->d\u001b[39m\u001b[38;5;124m'\u001b[39m\n\u001b[1;32m    408\u001b[0m extobj \u001b[38;5;241m=\u001b[39m get_linalg_error_extobj(_raise_linalgerror_singular)\n\u001b[0;32m--> 409\u001b[0m r \u001b[38;5;241m=\u001b[39m \u001b[43mgufunc\u001b[49m\u001b[43m(\u001b[49m\u001b[43ma\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mb\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43msignature\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43msignature\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mextobj\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mextobj\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    411\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m wrap(r\u001b[38;5;241m.\u001b[39mastype(result_t, copy\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mFalse\u001b[39;00m))\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "\n",
    "# Cluster line angles into 2 groups (vertical and horizontal)\n",
    "segmented = segment_by_angle_kmeans(lines, 6)\n",
    "\n",
    "# Find the intersections of each vertical line with each horizontal line\n",
    "intersections = segmented_intersections(segmented)\n",
    "\n",
    "img_with_segmented_lines = np.copy(img)\n",
    "\n",
    "# Draw vertical lines in green\n",
    "vertical_lines = segmented[1]\n",
    "img_with_vertical_lines = np.copy(img)\n",
    "drawLines(img_with_segmented_lines, vertical_lines, (0,255,0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6c04ea7-bd85-43dc-b643-27518377a1ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "img_with_segmented_lines"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "26490f24-b26a-4df8-8776-7696a0b0cded",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plot/plot-shelters.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "a38f8f61-aeb0-4258-91e7-8bb249c7b283",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "palette=['#ff3b30', '#007aff', '#4cd964','#ffcc00', '#5856d6', '#ff9500', '#5ac8fa']\n",
    "markers=['o', '^', '<', 'd', '*','2']\n",
    "sns.set_style(\"ticks\")\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['lines.markersize'] = 6\n",
    "mpl.rcParams['lines.linewidth']=1\n",
    "rc(\"font\", **{'family':'serif','serif':['Palatino'], 'size':12})\n",
    "rc('text', usetex=True)\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "6711c8e4-1a34-4da9-920a-db97ed69099c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   Graph Size           method      paths\n",
      "0     $n=121$          XOR-SMC        972\n",
      "1     $n=121$  GibbsSampler-LS        288\n",
      "2     $n=121$  QuickSampler-LS        864\n",
      "3     $n=121$        Unigen-LS        648\n",
      "4     $n=183$          XOR-SMC      25920\n",
      "5     $n=183$  GibbsSampler-LS      10368\n",
      "6     $n=183$  QuickSampler-LS      10368\n",
      "7     $n=183$        Unigen-LS       5184\n",
      "8     $n=388$          XOR-SMC  770943744\n",
      "9     $n=388$  GibbsSampler-LS   64245312\n",
      "10    $n=388$  QuickSampler-LS   64245312\n",
      "11    $n=388$        Unigen-LS   64245312\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# df=pd.DataFrame({\"graph size\":['121', '183','246', '388','121', '183','246', '388','121', '183','246', '388','121', '183','246', '388'],\n",
    "#                  \"method\": ['xor', 'gibbs', 'quick', 'unigen', 'xor', 'gibbs', 'quick', 'unigen','xor', 'gibbs', 'quick', 'unigen','xor', 'gibbs', 'quick', 'unigen'],\n",
    "#                  \"paths\": [972, 288, 864, 648, 25920, 10368, 10368, 5184, 137151144, 151047342, 154117890, 154117890, 770943744, 64245312, 64245312, 64245312]\n",
    "#                  })\n",
    "df=pd.DataFrame({\"Graph Size\":[r'$n=121$', r'$n=121$',r'$n=121$',r'$n=121$', r'$n=183$',r'$n=183$', r'$n=183$',r'$n=183$',  r'$n=388$',r'$n=388$',r'$n=388$',r'$n=388$'],\n",
    "                 \"method\": ['XOR-SMC', 'GibbsSampler-LS', 'QuickSampler-LS', 'Unigen-LS', 'XOR-SMC', 'GibbsSampler-LS', 'QuickSampler-LS', 'Unigen-LS','XOR-SMC', 'GibbsSampler-LS', 'QuickSampler-LS', 'Unigen-LS'],\n",
    "                 \"paths\": [972, 288, 864, 648, 25920, 10368, 10368, 5184, 770943744, 64245312, 64245312, 64245312]\n",
    "                 })\n",
    "print(df)\n",
    "plt.figure(figsize=(4.5,2.5))\n",
    "ax=sns.barplot(data=df, y=\"paths\", x=\"Graph Size\", hue='method',\n",
    "                   width=0.5, palette=palette)\n",
    "plt.legend(bbox_to_anchor=(0.01, 1), loc='upper left',ncol = 1, borderaxespad=0,facecolor=None,framealpha=0.5,)\n",
    "# if show_title==True:\n",
    "#         ax.set_title(title, fontsize=16)\n",
    "plt.yscale('log')\n",
    "ax.set(ylabel=\"\\# Paths identified\", xlabel=r\"Graph Size ($N$)\")\n",
    "\n",
    "fname =\"shelter_path.pdf\" #os.path.join(basepath, name+\"_metric.pdf\")\n",
    "plt.savefig(fname, bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "48f8255f-d5c7-469b-9f7f-7bdb2d7786d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0      Adelie\n",
       "1      Adelie\n",
       "2      Adelie\n",
       "3      Adelie\n",
       "4      Adelie\n",
       "        ...  \n",
       "339    Gentoo\n",
       "340    Gentoo\n",
       "341    Gentoo\n",
       "342    Gentoo\n",
       "343    Gentoo\n",
       "Name: species, Length: 344, dtype: object"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "penguins = sns.load_dataset(\"penguins\")\n",
    "penguins['species']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "97df74e7-d5df-42d8-9073-75a776b233ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "#hawaii121-xor-gibbs-quick-unigen\n",
    "\n",
    "#hawaii246-xor-gibbs-quick-unigen\n",
    "#137151144, 151047342, 154117890, 154117890\n",
    "\n",
    "#hawaii388-xor-gibbs-quick-unigen\n",
    "#770943744, 64245312, 64245312, 64245312"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b2a4ca58",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        121    183        246        388\n",
      "xor     972  25920  137151144  770943744\n",
      "gibbs   288  10368  151047342   64245312\n",
      "quick   864  10368  154117890   64245312\n",
      "unigen  648   5184  154117890   64245312\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "372f0dd9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>121</th>\n",
       "      <th>183</th>\n",
       "      <th>246</th>\n",
       "      <th>388</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>xor</th>\n",
       "      <td>972</td>\n",
       "      <td>25920</td>\n",
       "      <td>137151144</td>\n",
       "      <td>770943744</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gibbs</th>\n",
       "      <td>288</td>\n",
       "      <td>10368</td>\n",
       "      <td>151047342</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>quick</th>\n",
       "      <td>864</td>\n",
       "      <td>10368</td>\n",
       "      <td>154117890</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>unigen</th>\n",
       "      <td>648</td>\n",
       "      <td>5184</td>\n",
       "      <td>154117890</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        121    183        246        388\n",
       "xor     972  25920  137151144  770943744\n",
       "gibbs   288  10368  151047342   64245312\n",
       "quick   864  10368  154117890   64245312\n",
       "unigen  648   5184  154117890   64245312"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "57a51b60",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Axes: xlabel='graph size', ylabel='paths'>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.barplot(data=df, y=\"paths\", x=\"graph size\", hue='method')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "69d3fa21",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jiangnanhugo/miniconda3/lib/python3.10/site-packages/seaborn/axisgrid.py:118: UserWarning: The figure layout has changed to tight\n",
      "  self._figure.tight_layout(*args, **kwargs)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 629.916x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "penguins = sns.load_dataset(\"penguins\")\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=df, kind=\"bar\",\n",
    "    x=\"graph size\", y=\"paths\", hue=\"method\",\n",
    "    errorbar=None\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5351832e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "3b77ce69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>graph size</th>\n",
       "      <th>method</th>\n",
       "      <th>paths</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>121</td>\n",
       "      <td>xor</td>\n",
       "      <td>972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>183</td>\n",
       "      <td>gibbs</td>\n",
       "      <td>288</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>246</td>\n",
       "      <td>quick</td>\n",
       "      <td>864</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>388</td>\n",
       "      <td>unigen</td>\n",
       "      <td>648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>121</td>\n",
       "      <td>xor</td>\n",
       "      <td>25920</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>183</td>\n",
       "      <td>gibbs</td>\n",
       "      <td>10368</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>246</td>\n",
       "      <td>quick</td>\n",
       "      <td>10368</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>388</td>\n",
       "      <td>unigen</td>\n",
       "      <td>5184</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>121</td>\n",
       "      <td>xor</td>\n",
       "      <td>137151144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>183</td>\n",
       "      <td>gibbs</td>\n",
       "      <td>151047342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>246</td>\n",
       "      <td>quick</td>\n",
       "      <td>154117890</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>388</td>\n",
       "      <td>unigen</td>\n",
       "      <td>154117890</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>121</td>\n",
       "      <td>xor</td>\n",
       "      <td>770943744</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>183</td>\n",
       "      <td>gibbs</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>246</td>\n",
       "      <td>quick</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>388</td>\n",
       "      <td>unigen</td>\n",
       "      <td>64245312</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   graph size  method      paths\n",
       "0         121     xor        972\n",
       "1         183   gibbs        288\n",
       "2         246   quick        864\n",
       "3         388  unigen        648\n",
       "4         121     xor      25920\n",
       "5         183   gibbs      10368\n",
       "6         246   quick      10368\n",
       "7         388  unigen       5184\n",
       "8         121     xor  137151144\n",
       "9         183   gibbs  151047342\n",
       "10        246   quick  154117890\n",
       "11        388  unigen  154117890\n",
       "12        121     xor  770943744\n",
       "13        183   gibbs   64245312\n",
       "14        246   quick   64245312\n",
       "15        388  unigen   64245312"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "d9724bb3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "16"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(ax.lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c89b4dcc",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

